Spontaneous domain formation in disordered copolymers as a mechanism for chromosome structuring

Motivated by the problem of domain formation in chromosomes, we studied a co--polymer model where only a subset of the monomers feel attractive interactions. These monomers are displaced randomly from a regularly-spaced pattern, thus introducing some quenched disorder in the system. Previous work has shown that in the case of regularly-spaced interacting monomers this chain can fold into structures characterized by multiple distinct domains of consecutive segments. In each domain, attractive interactions are balanced by the entropy cost of forming loops. We show by advanced replica-exchange simulations that adding disorder in the position of the interacting monomers further stabilizes these domains. The model suggests that the partitioning of the chain into well-defined domains of consecutive monomers is a spontaneous property of heteropolymers. In the case of chromosomes, evolution could have acted on the spacing of interacting monomers to modulate in a simple way the underlying domains for functional reasons.

==> anc/supp.tex <==
\documentclass[twocolumn]{article}
\usepackage{graphicx}
%\graphicspath{{./images/}}
\usepackage{caption}
\captionsetup{labelfont=bf}
\usepackage[numbers]{natbib}
\usepackage{amsmath}
%\setlength\parindent{0pt}
%\setlength{\parskip}{0pt}
\usepackage[a4paper,margin=1.5cm,footskip=1cm]{geometry}
\renewcommand{\figurename}{Fig.}
%\usepackage{chngcntr}

\renewcommand{\thepage}{S\arabic{page}}  
\renewcommand{\thesection}{S\arabic{section}}   
\renewcommand{\thetable}{S\arabic{table}}   
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}

\begin{document}

\title{\textbf{SUPPLEMENTARY MATERIAL} -- Spontaneous domain formation in disordered copolymers as a mechanism for chromosome structuring}
\maketitle

%\appendix
%\counterwithin{figure}{section}

\section{Entropy of a disordered star polymer}

The goal of this section is to calculate the total number of blobs $N_{\mathrm{blob}}$ in the star polymer, since the free energy $F$ is proportional to that number:
\begin{equation}
\beta F = N_{\mathrm{blob}}
\label{eq:blob_F}
\end{equation}
where $\beta=1/k_{\mathrm{B}}T$.

\subsection*{Hypotheses}

In the case of a regular star we picture the semidilute region as made of concentric spherical shells of thickness $\xi(r)$, each one crossed by $f$ arms. This means that each shell is made of $f$ blobs of dimension $\xi(r)$.\\

From these assumptions we can write an expression for $\xi$: the volume of one shell, divided by $f$, must be the volume of a blob; so we can write 
$$
\frac{r^2 \xi}{f}  = \xi^3
$$
and then the expression for the blob size $\xi$:
\begin{equation}
\xi(r) = f^{-1/2}r\label{eq:base xi}.
\end{equation}


To account for the different length of the arms, we consider the number of arms $f$ as a decreasing function of the radius: $f(r)$.
We give an ansatz for this function:
\begin{equation}
f(r)=f_{0} \left(\frac{r}{b}\right)^{-\gamma}\label{eq:ansatz}
\end{equation}
where $b$ is the radius of the core of the star and $\gamma\geq0$. 

Combining eq. \ref{eq:base xi} and eq. \ref{eq:ansatz} we obtain the relation for the blob size as a function of the radius:
\begin{equation}
\xi(r) = f_{0}^{-1/2}b\left(\frac{r}{b}\right)^{1+\frac{\gamma}{2}}. \label{eq:xi}
\end{equation}

\subsection*{Positions of the shells}
We are interested in the radius of each shell $r_m$, because we can relate it to the monomer concentration in the way explained below. 
Since the thickness of a shell is $\xi(r)$, we can relate the radii of two consecutive shells with the following rule:
$$
r_{m+1}-r_{m}=\xi(r_{m})  
$$
that can be approximated to a simple differential equation
$$
\frac{dr(m)}{dm}=\xi(r(m))  
$$
whose solution, using the expression \ref{eq:xi}, is 
\begin{equation}
r(m)=b\left[1-\frac{\alpha}{2}f_{0}^{-1/2}m\right]^{-\frac{2}{\gamma}}\label{eq:r}
\end{equation}
for $\gamma \neq 0$.\\
If $\gamma=0$, that is the case of the regular star, the solution is exponential:
\begin{equation}
r(m)=b\, e^{f_0^{-1/2}m}\label{eq:rexp}.
\end{equation}

%Since we expect $m\ll f_{0}^{1/2}$, it is useful to expand this relation to the second order (the first order does not depend on $\gamma$):
%\begin{equation}
%r(m)\approx b\left[ 1+ f_0^{-1/2}m + (1+\frac{\gamma}{2}) f_0^{-1} m^2  \right]
%\end{equation}


\subsection*{Monomer concentration}
Since a blob behaves by definition as a swollen polymer, his dimension is related to the number of monomers $g$ it contains by $\xi=ag^{\nu}$, where $a$ is the distance between two consecutive monomers. We set $\nu=3/5$. Therefore we invert this relation and we use eq. \ref{eq:xi} to obtain $g(r)$:
\begin{equation}
g(r)=\left(\frac{\xi(r)}{a}\right)^{5/3}=\left(f_{0}^{-1/2}\frac{b}{a}\right)^{5/3}\left[\frac{r}{b}\right]^{\frac{5}{3}\left(1+\frac{\gamma}{2}\right)}\label{eq:g}
\end{equation}

Given the number of monomers in one blob $g(r)$, we can calculate the radial monomer concentration $c(r)$ from the total number of monomers in one shell divided by the volume of the shell:
$$
c(r)=\frac{f(r)g(r)}{4\pi r^{2}\xi(r)}.
$$
Using eq. \ref{eq:ansatz}, \ref{eq:xi} and \ref{eq:g} it becomes
\begin{equation}
c(r)=\frac{1}{4\pi r^{2}}\frac{1}{b} f_{0}^{2/3}\left(\frac{b}{a}\right)^{5/3}  \left[\frac{r}{b}\right]^{\frac{2}{3}(1-\gamma)}\label{eq:concentration}.
\end{equation}

\subsection*{Radius of the star polymer}
Since we know the total number of monomers $N_{tot}$ in the star polymer, we can integrate the concentration to obtain the expression of the radius $R$ of the star polymer:
$$
N_{\mathrm{tot}}=\int_{b}^{R} 4\pi r^{2} c(r)dr
$$
$$
= f_{0}^{2/3}\left(\frac{b}{a}\right)^{5/3} \int_{b}^{R}\left[\frac{r}{b}\right]^{\frac{2}{3}(1-\gamma)} \frac{dr}{b}=
$$
\begin{equation}
= f_{0}^{2/3}\left(\frac{b}{a}\right)^{5/3} \frac{3}{5-2\gamma}  \left[ \left(\frac{R}{b}\right)^\frac{5-2\gamma}{3} -1 \right].
\label{eq:N(R)}
\end{equation}
Now we observe that we must exclude $\gamma>5/2$, because it corresponds to an inverse relation $R(N_{tot})$ that diverges for a certain finite value of $N$. So we set $\gamma<5/2$ and then we invert the relation \ref{eq:N(R)} to obtain $R(N_{tot})$:
$$
R(N_{\mathrm{tot}})=b\left(1+\frac{5-2\gamma}{3} \left( \frac{a}{b} \right)^{5/3} f_0^{-2/3}  N_{\mathrm{tot}}\right)^{\frac{3}{5-2\gamma}}.
$$
We neglect the term $+1$ in the parentheses since we consider the second term much greater that 1: 
\begin{equation}
R(N_{\mathrm{tot}})\simeq b\left(\frac{5-2\gamma}{3} \left( \frac{a}{b} \right)^{5/3} f_0^{-2/3}  N_{\mathrm{tot}}\right)^{\frac{3}{5-2\gamma}}. \label{eq:R}
\end{equation}

%where we defined the constant $A:=f_{0}^{-1/3}(b/a)^{5/3}$


\subsection*{Number of shells}

We evaluate $r(S)$ using eq. \ref{eq:r}, where $S$ is the total number of shells in the star polymer; then we compare it to the expression \ref{eq:R} for $R$ :
$$
r(S)\equiv R.
$$
Now we can finally obtain an expression for $S$
$$
b\left[1-\frac{\gamma}{2}f_{0}^{-1/2}S\right]^{-\frac{2}{\gamma}}=\left(\frac{5-2\gamma}{3} \left( \frac{a}{b} \right)^{5/3} f_0^{-2/3}  N_{\mathrm{tot}}\right)^{\frac{3}{5-2\gamma}}.
$$
%Since we expect $S$ to be much smaller than $f_{0}$, we expand the left hand side at the first order in $f_{0}^{-1/2}S$. 
This leads to
\begin{equation}
S=\frac{2}{\gamma} f_{0}^{1/2} \left[1- \left(\frac{5-2\gamma}{3} \left( \frac{a}{b} \right)^{5/3} f_0^{-2/3}  N_{\mathrm{tot}} \right)^{-\frac{\gamma}{2} \frac{3}{5-2\gamma}} \right].
\end{equation}

We observe that this expression reduces to the one for the regular star \cite{witten1986colloid} in the limit $\gamma \rightarrow 0$
\begin{equation}
S \sim f_{0}^{1/2} \log \left[ \left( \frac{5}{3} \left( \frac{a}{b} \right)^{5/3} f_0^{-2/3}  N_{\mathrm{tot}} \right)^{-\frac{3}{5}} \right]
\label{eq:limit}
\end{equation}
where we used the  limit formula
$$
\lim_{\gamma \rightarrow 0} \frac{x^\gamma-1}{\gamma} = \log x
$$
%Following \cite{scolari2015combined}, we neglect the logarithmic term and consider only the relation
%$$
%S \sim f_{0}^{1/2}
%$$


\subsection*{Number of blobs}
In order to finally obtain the expression for the number of blobs in the star, we need to calculate the series
\begin{equation}
N_{\mathrm{blob}} = \sum_{m=1}^S f(r_m).
\label{eq:Nblob}
\end{equation}

For $f(r_m)$ we combine the expression of the scaling of $f$
$$
f(r)=f_{0} \left(\frac{r}{b}\right)^{-\gamma}
$$
and the expression of the radius of the $m$-th shell
$$
r(m)=b\left[1-\frac{\gamma}{2}f_{0}^{-1/2}m\right]^{-\frac{2}{\gamma}}.
$$
We obtain
$$
f(r(m)) = f_0\left[1-\frac{\gamma}{2}f_{0}^{-1/2}m\right]^2.
$$
Plugging this last equation into equation \ref{eq:Nblob} we find:
$$
N_{\mathrm{blob}} = \sum_{m=1}^S f_0\left[1-\frac{\gamma}{2}f_{0}^{-1/2}m\right]^2
$$
$$
= \sum_{m=1}^S f_0\left[1-\gamma f_{0}^{-1/2}m + \frac{\gamma^2}{4} f_0^{-1} m^2 \right].
$$
In the end we approximate the series with an integral, so that we obtain:
\begin{equation}
N_{\mathrm{blob}}\simeq f_0 \left[S-\gamma f_{0}^{-1/2} \frac{S^2}{2} + \frac{\gamma^2}{4} f_0^{-1} \frac{S^3}{3} \right]
\label{perturbation}
\end{equation}

Again we observe that in the limit $\gamma \rightarrow 0$ this expression reduces to the one for the regular star
$$
N_{\mathrm{blob}}\simeq (f_0)^{3/2},
$$
since we drop the logarithmic term in equation \ref{eq:limit}.\\


\subsection*{Discussion on the ansatz}

In order to justify the ansatz \ref{eq:ansatz} on the scaling of the number of blob per shell, in this section we show that $f(r)$ can be linked to the distribution $p(N)$ of the number of monomers in a single arm. In particular we will find that, given a certain value of the exponent $\gamma$, there is a power law distribution $p(N)$ that produces $f(r)=f_{0} (r/b)^{-\gamma}$. \\

Let's interpret $f(r)$ as the fraction of arms that reach \textit{at least} a distance $r$ from the core; namely $f(r)$ is the probability that one arm arrives at least at a distance $r$. This probability is nothing but the cumulative distribution of the probability $p(r)$ that one arm reaches the distance $r$:
$$
f(r)=1-\int_0^r p(r')dr'.
$$
We can obtain the probability $p(r)$ deriving one time the cumulative distribution:
\begin{equation}
p(r) = - \frac{\partial}{\partial r} f(r).
\end{equation}
Since we are interested in the probability in function of the number of monomers $N$ we need to change the variable with the relation
$$
p(N)dN = p(r)dr, 
$$
that gives
\begin{equation}
p(N)=p(r) \left. \left(\frac{dN}{dr} \right)^{-1} \right\vert_{r(N)}\label{eq:P}.
\end{equation}

To find the relation $N(r)$ we integrate the number $g(r)$ of monomers in one blob:
$$
N(r) = \int_b^r g(r')dr',
$$
where $g(r)=(f(r)^{-1/2}r)^{1/\nu}$. Furthermore we observe that
$$
\frac{dN}{dr}=g(r).
$$
Thanks to these relations, the expression \ref{eq:P} becomes

\begin{equation}
p(N)=f'(r) (f(r)^{-1/2}r)^{1/\nu}\label{eq:NN}
\end{equation}

Plugging the ansatz  \ref{eq:ansatz} into the equation \ref{eq:NN}, we find the expression of the number of monomers contained in a sphere of radius $r$
$$
N(r) \sim r^{\frac{1}{\nu}\left(1+\frac{\gamma}{2}\right)+1}
$$
and the expression of the probability that one arm has $N$ monomers
\begin{equation}
p(N) \sim r(N)^{-1-\gamma -\frac{1}{\nu}\left(1+\frac{\gamma}{2}\right)}\label{eq:p+ansatz}.
\end{equation}

Using the equation \ref{eq:NN} into the expression \ref{eq:p+ansatz} we finally obtain the power law distribution $p(N)$ that corresponds to the ansatz $f(r)=f_{0} (r/b)^{-\gamma}$:

\begin{equation}
p(N) \sim N^{-1-\frac{\gamma}{\frac{1}{\nu}\left( 1+\frac{\gamma}{2}\right)+1}}.
\end{equation}






\section{Figures}


\begin{figure}[h]
\includegraphics[scale=0.7]{fancy_energy_landscape.eps}
\caption{Each replica must have its energy overlapping with the enegry of the contiguous ones, so that the different replicas can exchange configuration. In the picture we show the MC trajectories of energy in the typical situation at equilibrium (we show only half of the replicas for visual clarity). Simulations were performed with $N=513$, $R=1.44$, $\lambda=1.42$ for $3\times10^{9}$ Monte Carlo sweeps. }
\end{figure}


\begin{figure}[h]
	\begin{center}
	\includegraphics[width=0.49\textwidth]{sigma_comparison_s7.eps}
	\includegraphics[width=0.49\textwidth]{sigma_comparison_s16.eps}
	\end{center}
	\caption{The curves of internal energy for different realizations are in good agreement with each other for $\sigma=7,16$, so we conclude that the internal energy is self-averaging. Four simulations were performed for each of the two values of variance and different realization of the disorder were used in each run (each realization is coded with a different color).  These simulations were performed with $N=257$, $\eta=17/257$, $R=0.77$, $\lambda=1.42$, $1.8\cdot10^9$ Monte Carlo sweeps. }
	\label{fig:self_averaging}
\end{figure}


\end{document}

